Stellar physics at sub-nanoradian angular resolution

Many stars -- if they could be imaged with enough angular resolution -- would exhibit features expected from theory but not possible to extract from spectra. We may group these by increasing complexity as follows. First, smooth variations in brightness across the surface, resembling solar limb darkening but much more prominent and involving more processes in stars with fast spin or external tides. Next, there are periodic features: not only oscillations, but also convective cells and starspots, which appear to transit across a star as its spins, and exoplanets that really do transit across the star. Then, there are transients like flares. Current optical interferometers provide synthetic apertures of a few hundred metres and angular resolutions down to about nanoradian ($\simeq 0.2\,$milliarcsecond), enough to resolve some of the above features on the nearest upper main-sequence stars, giants and supergiants. Ongoing projects aims to km-scale synthetic apertures, enough to measure the radius of the nearest white dwarf. In this White Paper we briefly discuss what could be observed with synthetic apertures over $\sim20\,$km -- resolving detail on white dwarfs at the level currently possible on supergiants.

==> code/starsizes.py <==
import matplotlib.pyplot as pl
import numpy as np
import csv

from utils import reel, colorof

pl.rcParams.update({'font.size': 18})
pl.style.use('dark_background')

def setup(a,b,c,d,fname='limits.txt'):
    global fig,bbox
    xmin,xmax,ymin,ymax = a,b,c,d
    wd = 9
    ht = np.log(ymax/ymin)/np.log(xmax/xmin) * wd
    fig, ax = pl.subplots(figsize=(wd, ht))
    pl.xscale('log')
    pl.yscale('log')
    pl.ylim(ymin,ymax)
    pl.xlim(xmin,xmax)
    pl.gca().set_aspect('equal')
    pl.ylabel('Distance (pc)')
    pl.xlabel('Size ($R_\\odot$)')
    bbox = ax.get_position()

def nopic(s,x,y):
    pl.text(x,y,s,horizontalalignment='center',verticalalignment='center')
    
mas = 4.8e-9
dsol = 4.6
pc = 1e8

xcen = 2.5
ycen = 5e9
#xmin = xcen/2e3
#xmax = xcen*2e3

xmin = 2e-2
xmax = 1.3e4
ymin = 0.5e8
ymax = 4e11


setup(xmin/dsol,xmax/dsol,ymin/pc,ymax/pc)

y = np.array((ymin,ymax*3000)) / pc
ylo = 1e-7*y
tcol = "#bcd4d6"
tcol = 'turquoise'

x = y * pc/dsol * 1e-7
pl.fill_between(x, y1=ylo, y2=y, color="gray", alpha=0.3)
pl.text(x[-1]/30000,y[-1]/40000, "JWST", rotation=45, color=tcol)

x = y * pc/dsol * 2.5e-9
pl.fill_between(x, y1=ylo, y2=y, color="gray", alpha=0.2)
pl.text(x[-1]/24000,y[-1]/32000, "current IACTs", rotation=45, color=tcol)

x = y * pc/dsol * 1e-9
pl.fill_between(x, y1=ylo, y2=y, color="gray", alpha=0.3)
pl.text(x[-1]/9000,y[-1]/12000, "CHARA", rotation=45, color=tcol)

x = y * pc/dsol * 2e-10
pl.fill_between(x, y1=ylo, y2=y, color="gray", alpha=0.2)
pl.text(x[-1]/26000,y[-1]/36000, "planned IACTs", rotation=45, color=tcol)

x = y * pc/dsol * 2e-11
pl.fill_between(x, y1=ylo, y2=y, color="gray", alpha=0.3)
pl.text(x[-1]/9000,y[-1]/12000, "VLT-ELT", rotation=45, color=tcol)

def star(s):
    name,M,R,T,g,dis,dx,dy = reel(s)
    x,y = 2*R,dis
    pl.plot(x/dsol,y/pc,'o',color=colorof(T))
    nopic(name,x*dx/dsol,y*dy/pc)
    
pl.rcParams.update({'font.size': 14})


fil = open('starsizes.txt')
while True:
    s = fil.readline()
    print(s)
    if not s or 'STOP' in s:
        break
    star(s)

    

with open('filtered_stars.csv', newline='') as csvfile:
    reader = csv.reader(csvfile, delimiter=',')
    all = list(reader)
ixdist = all[0].index('Distance')
ixtemp = all[0].index('Temp')
ixU = all[0].index('Diameter_U')
ixB = all[0].index('Diameter_B')
ixV = all[0].index('Diameter_V')
for s in all[1:]:
    a,b,c = s[ixU],s[ixB],s[ixV]
    if len(a)==0 or len(b)==0 or len(c)==0:
        continue
    diams = float(a),float(b),float(c)
    diam = np.mean(diams)
    sigdiam = np.std(diams)
    if sigdiam < 0.5*diam and diam < 0.2 and False:
        dist = float(s[ixdist])
        diam *= mas * dist * pc / dsol
        T = float(s[ixtemp])
        pl.plot(diam,dist,'.',color=colorof(T),alpha=1)
    

pl.tight_layout()
pl.savefig('../fig/somestars_shaded.png')
pl.show()

